Search for annual modulation in low-energy CDMS-II data

We report limits on annual modulation of the low-energy event rate from the Cryogenic Dark Matter Search (CDMS II) experiment at the Soudan Underground Laboratory. Such a modulation could be produced by interactions from Weakly Interacting Massive Particles (WIMPs) with masses ~10 GeV/c^2. We find no evidence for annual modulation in the event rate of veto-anticoincident single-detector interactions consistent with nuclear recoils, and constrain the magnitude of any modulation to <0.06 event [keVnr kg day]^-1 in the 5-11.9 keVnr energy range at the 99% confidence level. These results disfavor an explanation for the reported modulation in the 1.2-3.2 keVee energy range in CoGeNT in terms of nuclear recoils resulting from elastic scattering of WIMPs at >98% confidence. For events consistent with electron recoils, no significant modulation is observed for either single- or multiple-detector interactions in the 3.0-7.4 keVee range.

==> anc/CDMS_Data_Release_README.txt <==
CDMS II Low Energy Analysis
Official Data Release, Phase I
CDMS Collaboration

September 18, 2012

The phase I data release for the CDMS-II low threshold analysis can be found 
at the following website: http://titus.stanford.edu/public/data_releases/

This release provides data collected during six experimental runs of the Cryogenic Dark
Matter Search Experiment (CDMS-II) from 2006-2008. 

Eight germanium detectors from the main germanium analysis were chosen for analysis at
low thresholds.  These detectors were:

T1Z2	T2Z3	T3Z2	T3Z5
T1Z5	T2Z5	T3Z4	T3Z6

For each of the eight detectors, the following WIMP-search (low background) data is 
included in this release:

1. All singles passing the data quality and fiducial volume cuts 
2. All multiples passing the data quality and fiducial volume cuts
 
In addition, the following efficiencies and cut bands are
included with this release:

1.  Nuclear recoil bands, fit coefficients for upper & lower 2-sigma band edges 
(for each detector)
2.  Electron Recoil bands, fit coefficients for upper & lower 2-sigma band edges 
(for each detector)
3.  Zero Charge band, mean & sigma (for all detectors)*
4.  Trigger efficiencies vs. keVnr (for each detector)
5.  Data quality cut efficiencies vs. keVnr (for each detector)
6.  Total livetime over all runs (for each detector)

A text file ("Event_Numbers.txt") containing the event counts for each NR, ER, 
and ZC band is also provided with the release.

*Note:  The zero charge band provided in this release approximates a Gaussian 
spread in ionization.

Finally, a demonstration script in the MATLAB programming language ("plot_data.m")
is provided to check the data by producing:

1. Two-dimensional histograms of the nuclear recoil and ionization distributions of 
the combined data for single- and multiple-scatter events, and 
2. An additional figure displaying the trigger and data quality efficiencies 
as a function of energy, with threshold.

This script can be run directly in MATLAB with the command "plot_data" upon 
extraction of the tar-gzipped data file ("AllDet_qindata.tar.gz") to plot 
the figures described above. 

References:

J.P. Filippini, A Search for WIMP Dark Matter Using the First Five-Tower Run of the Cryogenic Dark Matter Search,  Ph.D. Thesis, Department of Physics, University of California, Berkeley (2008).
    (http://cdms.berkeley.edu/Dissertations/filippini.pdf)
D. C. Moore, A Search for Low-Mass Dark Matter with the Cryogenic Dark Matter Search and the Development of Highly Multiplexed Phonon-Mediated Particle Detectors, Ph.D. Thesis, Department of Physics, California Institute of Technology (2012).
    (http://cdms.berkeley.edu/Dissertations/moore.pdf)
S. A. Hertel, Advancing Dark Matter Direct Detection from CDMS II to SuperCDMS, Ph.D. Thesis, Department of Physics, Massachusetts Institute of Technology (2012).
(CDMS Collaboration) Results from a Low-Energy Analysis of the CDMS II Germanium Data, Phys. Rev. Lett. 106, 131302 (2011), arXiv:1011.2482v3 [astro-ph.CO].
(CDMS Collaboration) Search for annual modulation in low-energy CDMS-II data, arXiv:1203.1309v1 [astro-ph.CO].

